Populating topologically protected edge states of a Chern insulator with the cold-atom elevator scheme and measurements

Two-dimensional Chern insulators support topologically protected, chiral edge currents, and these can be detected in experiments with ultracold atoms in optical lattices. It has previously been shown that one can populate a selected group of edge states of a Chern insulator by transferring particles from a reservoir. Here, we numerically investigate the effect of performing an instantaneous, projective measurement on the reservoir before the reservoir is discarded. In this way, the final state of the system is pure and described by a wavefunction. We also show that quite likely measurement outcomes can help to increase the final number or percentage of particles in the chiral edge states through postselection. Without the measurement step, the physics can be described in terms of single-particle physics. The measurement significantly complicates the description. By appropriately rewriting the analytical expressions, we show that measurement probabilities, expectation values, averages of expectation values, and purity can nevertheless be computed from the state before the measurement in a way that scales only linearly with the number of lattice sites for a fixed number of particles. This enables us to investigate a setup with, for instance, 14 particles and 198 lattice sites numerically. The approach applies generally to noninteracting, fermionic models that conserve the number of particles.

==> anc/GramSchmidt.m <==
function out=GramSchmidt(V)

[n,m]=size(V);
out=zeros(n,m);

for j=1:m
    v=V(:,j)-out(:,1:j-1)*(out(:,1:j-1)'*V(:,j));
    out(:,j)=v/norm(v);
end

==> anc/Instructions.txt <==
% First make directory for data files with

mkdir Data


% To reproduce figure 1, run the following commands in matlab.

getEdgeStates
drawFig1


% To reproduce figure 2, run the following commands in matlab.

getEdgeStates
ProbConf
drawFig2


% To reproduce figure 3, run the following commands in matlab.

getEdgeStates
ProbConf
meanpoppos
drawFig3


% To reproduce figure 4, run the following commands in matlab. Here, 
% drivmeanpop(index,'alt') and drivmeanpop(index,'') compute the same using
% two different approaches. drivmeanpop(index,'') is faster, but relies on
% inverting a matrix. This matrix is close to singular for some values of 
% index below 20, and for low index we thus use drivmeanpop(index,'alt') 
% instead.

getEdgeStates
for index=1:126 % Use cluster
    if index<20
        drivmeanpop(index,'alt')
    else
        drivmeanpop(index,'')
    end
end
purity(14) % Use cluster
drawFig4

==> anc/ProbConf.m <==
clearvars

N=14;
T=pi/2;
Lx=13;
Ly=12;
J=1;
JB=1;
alpha=1/4;
n=5;

load('Data/EdgeStates','Edge')
[~,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha);
epsR=mean(ES(Edge))-mean(ER(1:N));

PsiBM=getPsiBM(N,epsR,T,Lx,Ly,J,JB,alpha,VR);
dimR=2*(Lx-2)+2*(Ly-2);
dimS=Lx*Ly;
dim=dimR+dimS;

Pmax=0;
num=nchoosek(dimR,n);
pos=nchoosek(1:dimR,n);
P=zeros(num,1);
for b=1:num
    measurement=dimS+pos(b,:);
    eta=zeros(dim,N);
    psitilde=PsiBM([1:dimS,measurement],:);
    eta([1:dimS,measurement],:)=GramSchmidt(psitilde);

    a=zeros(dim,n);
    for k=1:n
        a(measurement(k),k)=1;
    end
    atilde=eta*(eta'*a);
    xi=GramSchmidt(atilde);

    P(b)=norm(prod(sum(conj(eta).*PsiBM)))^2*norm(prod(sum(conj(xi).*atilde)))^2;
    if P(b)>Pmax
        Pmax=P(b);
        confmax=measurement;
    end
end
Ptotal=sum(P);

save('Data/resProbConf','confmax')



==> anc/drawFig1.m <==

N=14;
T=1.2;
Lx=13;
Ly=12;
J=1;
JB=0;
alpha=1/4;

load('Data/EdgeStates','Edge','EdgeCC')
ll=Edge(1);
lu=Edge(end);
ul=EdgeCC(1);
uu=EdgeCC(end);

[VS,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha);
epsR=mean(ES(ll:lu))-mean(ER(1:N));

f=figure;
hold on
patch([0,157,157,0],[(ES(ll)+ES(ll-1))/2,(ES(ll)+ES(ll-1))/2,(ES(lu)+ES(lu+1))/2,(ES(lu)+ES(lu+1))/2],[0.9 0.9 1],'EdgeColor','none')
patch([0,157,157,0],[(ES(ul)+ES(ul-1))/2,(ES(ul)+ES(ul-1))/2,(ES(uu)+ES(uu+1))/2,(ES(uu)+ES(uu+1))/2],[0.9 0.9 1],'EdgeColor','none')
set(gca,'Layer','top')
plot(ES,'bs')
plot(ER(1:14)+epsR,'rd','MarkerFaceColor','r')
plot(15:length(ER),ER(15:end)+epsR,'rd')
box on
xlim([0,157])
xlabel('State index $j$','interpreter','latex','FontSize',16)
ylabel('$E_{S,j}/J\quad$and$\quad E_{R,j}/J$','interpreter','latex','FontSize',16)
text(28,0,'Reservoir')
text(84,0,'System')
text(43,(ES(ll)+ES(ll-1))/4+(ES(lu)+ES(lu+1))/4,'Clockwise edge states')
text(76,(ES(ul)+ES(ul-1))/4+(ES(uu)+ES(uu+1))/4,'Counterclockwise','VerticalAlignment','bottom')
text(76,(ES(ul)+ES(ul-1))/4+(ES(uu)+ES(uu+1))/4,'edge states','VerticalAlignment','top')

axes('Position',[0.61,0.26,0.3,0.3])
hold on
col=[0.5,0.5,0.5];
col1=[0.2,0.2,0.2];
fill([0,15,15,0],[0,0,14,14],[1 1 1],'EdgeColor','none')
fill([1,14,14,1],[1,1,13,13],[0.65 0.65 0.65],'EdgeColor','none')
fill([3,12,12,3],[3,3,11,11],[1 1 1],'EdgeColor','none')
for n=1:13
    for m=1:12
        mysite(n,m,col,'sys')
    end
end
for n=2:12
    mysite(n,0,col1,'res')
    mysite(n,13,col1,'res')
end
for m=2:11
    mysite(0,m,col1,'res')
    mysite(14,m,col1,'res')
end
axis equal
axis off

set(gcf,'Color',[1 1 1])
set(gcf,'InvertHardcopy','off')
print(f,'Fig1','-dpng','-r0')

==> anc/drawFig2.m <==
f=figure;
hold on

set(f,'position',[680   458   420   420])

D=18;

col=[0.5,0.5,0.5];
col1=[0.2,0.2,0.2];
col2=[0.7,0.7,0.7];

for n=1:13
    for m=1:12
        mysite(n,m,col,'sys')
        mysite(D+n,m,col,'sys')
        mysite(n,D+m,col,'sys')
        mysite(D+n,D+m,col,'sys')
    end
end

for n=2:12
    mysite(n,0,col2,'res')
    myarrow(n,1,0)
    mysite(n,13,col2,'res')
    myarrow(n,13,0)
    mysite(D+n,0,col1,'res')
    mysite(D+n,13,col1,'res')
    mysite(n,D,col1,'res')
    mysite(n,D+13,col1,'res')
    mysite(D+n,D,col2,'res')
    mysite(D+n,D+13,col2,'res')
end

for m=2:11
    mysite(0,m,col2,'res')
    myarrow(1,m,1)
    mysite(14,m,col2,'res')
    myarrow(14,m,1)
    mysite(D,m,col1,'res')
    mysite(D+14,m,col1,'res')
    mysite(0,D+m,col1,'res')
    mysite(14,D+m,col1,'res')
    mysite(D,D+m,col2,'res')
    mysite(D+14,D+m,col2,'res')
end

load('Data/resProbConf','confmax')
for n=1:length(confmax)
    aux=confmax(n)-13*12;
    if aux<=11
        mysite(D+aux+1,0,col1,'cross')
    elseif aux<=21
        mysite(D+14,aux-10,col1,'cross')
    elseif aux<=32
        mysite(D+34-aux,13,col1,'cross')
    else
        mysite(D,44-aux,col1,'cross')
    end
end

text(7.5,D+15.2,'$t<0$','HorizontalAlignment','center','interpreter','latex','FontSize',13)
text(D+7.5,D+15.2,'$t=0$','HorizontalAlignment','center','interpreter','latex','FontSize',13)
text(7.5,15.2,'$0<t<T$','HorizontalAlignment','center','interpreter','latex','FontSize',13)
text(D+7.5,15.2,'$t=T$','HorizontalAlignment','center','interpreter','latex','FontSize',13)

text(-1,D+15.2,'(a)','HorizontalAlignment','left','FontSize',13)
text(D-1,D+15.2,'(b)','HorizontalAlignment','left','FontSize',13)
text(-1,15.2,'(c)','HorizontalAlignment','left','FontSize',13)
text(D-1,15.2,'(d)','HorizontalAlignment','left','FontSize',13)

text(D+7.5,D+7,'$|\Psi_{\rm{I}}\rangle$','BackgroundColor',[1 1 1],'HorizontalAlignment','center',...
    'VerticalAlignment','middle','interpreter','latex','FontSize',13)
text(7.5,7,'$|\Psi_{\rm{I}}\rangle \to |\Psi_{\rm{BM}}\rangle$','BackgroundColor',[1 1 1],'HorizontalAlignment','center',...
    'VerticalAlignment','middle','interpreter','latex','FontSize',13)
text(D+7.5,7,'$|\Psi_{\rm{X}}\rangle$','BackgroundColor',[1 1 1],'HorizontalAlignment','center',...
    'VerticalAlignment','middle','interpreter','latex','FontSize',13)

xlim([0,D+15])
ylim([0,D+15])
axis off

set(gca,'position',[0.04,0.04,0.92,0.92])
set(gcf,'Color',[1 1 1])
set(gcf,'InvertHardcopy','off')
print(f,'Fig2','-dpng','-r0')

==> anc/drawFig3.m <==
clearvars

Lx=13;
Ly=12;

N=14;
T=pi/2;

load('Data/EdgeStates','Edge','EdgeCC')
load(['Data/resmeanpopposN' num2str(N) 'T' num2str(round(100*T))],'N','T','populationL','populationLpos','populationM','populationMpos')

f=figure;
set(f,'position',[120 458 1680 420])

pos1=[0.04,0.13,0.29,0.8150];
pos2=[0.37,0.13,0.27,0.8150];
pos3=[0.70,0.13,0.27,0.8150];

subplot(1,3,1)
hold on
patch([Edge(1)-0.5,Edge(end)+0.5,Edge(end)+0.5,Edge(1)-0.5],[0,0,0.9,0.9],[0.9 0.9 1],'EdgeColor','none')
patch([EdgeCC(1)-0.5,EdgeCC(end)+0.5,EdgeCC(end)+0.5,EdgeCC(1)-0.5],[0,0,0.9,0.9],[0.9 0.9 1],'EdgeColor','none')
set(gca,'Layer','top')
plot(1:156,populationL,'--',1:156,populationM,'-','LineWidth',1)
xlabel('State index $j$','interpreter','latex','FontSize',16)
ylabel('$\rho_j^E$','interpreter','latex','FontSize',16)
xlim([1,156])
ylim([0,0.9])
set(gca,'position',pos1,'FontSize',14)
text(-0.125,1,'(a)','units','normalized','FontSize',16)
legend('','','Without measurement','With measurement','FontSize',16)
box on


subplot(1,3,2);
hold on
set(gca,'position',pos2,'FontSize',14)
text(-0.125,1,'(b)','units','normalized','FontSize',16)
box on

colormap('hot')
colmax=0.3;
clim([0,colmax])
col=colormap;
for n=1:Lx
    for m=1:Ly
        in=ceil(256*populationLpos(n+(m-1)*Lx)/colmax);
        mysite(n,m,col(in,:),'edge')
    end
end

for n=2:Lx-1
    in=ceil(256*populationLpos(Lx*Ly+n-1)/colmax);
    mysite(n,0,col(in,:),'edge')
    in=ceil(256*populationLpos(Lx*Ly+2*Lx+Ly-6-(n-2))/colmax);
    mysite(n,13,col(in,:),'edge')
end

for m=2:Ly-1
    in=ceil(256*populationLpos(Lx*Ly+2*Lx+2*Ly-8-(m-2))/colmax);
    mysite(0,m,col(in,:),'edge')
    in=ceil(256*populationLpos(Lx*Ly+Lx-2+m-1)/colmax);
    mysite(14,m,col(in,:),'edge')
end

text(7.5,-1,'Without measurement','HorizontalAlignment','center','FontSize',14)
text(15,14,'$\rho_j$','Interpreter','latex','FontSize',16)
c=colorbar;
set(c,'FontSize',14)
axis equal
axis off


subplot(1,3,3)
hold on
set(gca,'position',pos3,'FontSize',14)
text(-0.125,1,'(c)','units','normalized','FontSize',16)
box on

clim([0,colmax])
col=colormap;
for n=1:Lx
    for m=1:Ly
        in=ceil(256*populationMpos(n+(m-1)*Lx)/colmax);
        mysite(n,m,col(in,:),'edge')
    end
end

for n=2:12
    mysite(n,0,col(1,:),'edge')
    mysite(n,13,col(1,:),'edge')
end

for m=2:11
    mysite(0,m,col(1,:),'edge')
    mysite(14,m,col(1,:),'edge')
end

load('Data/resProbConf','confmax')
for n=1:length(confmax)
    aux=confmax(n)-13*12;
    if aux<=11
        mysite(aux+1,0,col(end,:),'edge')
    elseif aux<=21
        mysite(14,aux-10,col(end,:),'edge')
    elseif aux<=32
        mysite(34-aux,13,col(end,:),'edge')
    else
        mysite(0,44-aux,col(end,:),'edge')
    end
end

text(7.5,-1,'With measurement','HorizontalAlignment','center','FontSize',14)
text(15,14,'$\rho_j$','Interpreter','latex','FontSize',16)
c=colorbar;
set(c,'FontSize',14)
axis equal
axis off

set(gcf,'Color',[1 1 1])
set(gcf,'InvertHardcopy','off')
print(f,'Fig3','-dpng','-r0')

RCL=sum(populationL(Edge));
RCM=sum(populationM(Edge));

disp(RCL)
disp(RCM)

RCCL=sum(populationL(EdgeCC));
RCCM=sum(populationM(EdgeCC));

disp(RCCL)
disp(RCCM)

==> anc/drawFig4.m <==
clearvars
close all

Lx=13;
Ly=12;

N=14;
Tv=0.5:0.02:3;

load('Data/EdgeStates','Edge','EdgeCC')

Tmax=length(Tv);
RC=zeros(Tmax,N+1);
RCC=zeros(Tmax,N+1);
PT=zeros(Tmax,N+1);
popLTC=zeros(Tmax,2);
popLTCC=zeros(Tmax,2);
for t=1:Tmax
    load(['Data/resmeanpopN' num2str(N) 'T' num2str(round(100*Tv(t)))],'mpop','P','N','T','populationL')
    RC(t,:)=sum(mpop(1:length(Edge),:));
    RCC(t,:)=sum(mpop(length(Edge)+1:end,:));
    PT(t,:)=P;
    popLTC(t,:)=[sum(populationL(Edge))/sum(populationL(1:Lx*Ly)),sum(populationL(Edge))];
    popLTCC(t,:)=[sum(populationL(EdgeCC))/sum(populationL(1:Lx*Ly)),sum(populationL(EdgeCC))];
end

load('Data/resPurity','pur')

f=figure;
set(f,'position',[120 458 1680 420])

pos1=[0.0400,0.1100,0.29,0.8150];
pos2=[0.3700,0.1100,0.29,0.8150];
pos3=[0.7000,0.1100,0.29,0.8150];

subplot(1,3,1)
hold on
for n=0:N
    plot(Tv,PT(:,n+1),'color',[0,0.5*n/N,1-n/N])
end
box on
xlabel('$JT$','interpreter','latex','FontSize',16)
ylabel('$P_n$','interpreter','latex','FontSize',16)
set(gca,'position',pos1)
text(-0.115,1,'(a)','units','normalized','FontSize',16)
iT=[NaN,51,50,50,51,51,71,85,98,118,110,110,112,115,NaN];
vd=[NaN,0.008,0.01,0.01,0.01,0.015,0.01,0.01,0.01,0.01,0.03,0.03,0.02,0.01,NaN];
for n=1:N-1
    text(Tv(iT(n+1)),PT(iT(n+1),n+1)+vd(n+1),num2str(n),'color',[0,0.5*n/N,1-n/N],'Fontsize',14)
end

subplot(1,3,2)
hold on
for n=0:N-1
    plot(Tv,RC(:,n+1),'color',[0,0.5*n/N,1-n/N])
    plot(Tv,RCC(:,n+1),'color',[0,0.5*n/N,1-n/N])
end
plot(Tv,popLTC(:,2),'--k')
plot(Tv,popLTCC(:,2),'--k')
box on
xlabel('$JT$','interpreter','latex','FontSize',16)
ylabel('$\overline{R_{C}}\quad$and$\quad \overline{R_{CC}}$','interpreter','latex','FontSize',16)
set(gca,'position',pos2)
text(-0.115,1,'(b)','units','normalized','FontSize',16)
text(2.77,6.35,'$n=0$','interpreter','latex','FontSize',12,'color','b')
text(2.58,0.86,'$n=13$','interpreter','latex','FontSize',12,'color',[0 0.5 0])
text(0.58,6.8,'$\overline{R_{C}}$','interpreter','latex','FontSize',14,'color','k')
text(1.55,0.5,'$\overline{R_{CC}}$','interpreter','latex','FontSize',14,'color','k')
text(0.53,7.6,'Without measurement','FontSize',14)
annotation('arrow',[0.435,0.475],[0.85,0.67],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)
annotation('arrow',[0.395,0.41],[0.80,0.77],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)
annotation('arrow',[0.515,0.53],[0.15,0.13],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)

subplot(1,3,3);
hold on
for n=0:N-1
    plot(Tv,RC(:,n+1)/(N-n),'color',[0,0.5*n/N,1-n/N])
    plot(Tv,RCC(:,n+1)/(N-n),'color',[0,0.5*n/N,1-n/N])
end
plot(Tv,popLTC(:,1),'--k')
plot(Tv,popLTCC(:,1),'--k')
box on
xlabel('$JT$','interpreter','latex','FontSize',16)
ylabel('$\overline{R_{C}}/R_S\quad$and$\quad \overline{R_{CC}}/R_S$','interpreter','latex','FontSize',16)
set(gca,'position',pos3)
text(-0.115,1,'(c)','units','normalized','FontSize',16)
text(2.6,0.39,'$n=0$','interpreter','latex','FontSize',14,'color','b')
text(2.64,0.72,'$n=13$','interpreter','latex','FontSize',14,'color',[0 0.5 0])
text(0.65,0.73,'$\overline{R_{C}}/R_S$','interpreter','latex','FontSize',18,'color','k')
text(2.53,0.12,'$\overline{R_{CC}}/R_S$','interpreter','latex','FontSize',18,'color','k')
text(0.6,0.85,'Without measurement','FontSize',14)
annotation('arrow',[0.80,0.85],[0.85,0.75],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)
annotation('arrow',[0.97,0.965],[0.18,0.13],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)
annotation('arrow',[0.75,0.765],[0.73,0.68],'HeadStyle','vback2','Headlength',7,'HeadWidth',7)

axes('position',[0.778,0.235,0.15,0.3])
box on
semilogy(Tv,real(pur),'-k',Tv,ones(length(Tv),1))
set(gca,'FontSize',12)
xlabel('$JT$','interpreter','latex','FontSize',16)
ylabel('$\rm{Tr}(\rho_S^2)$','interpreter','latex','FontSize',16)
axis([Tv(1),Tv(end),10^-5,2])
text(2.95,0.3,'With measurement','HorizontalAlignment','right','FontSize',14)
text(2.95,0.002,'Without measurement','HorizontalAlignment','right','FontSize',14)

print(f,'Fig4','-dpng','-r0')

==> anc/drivmeanpop.m <==
function drivmeanpop(index,str)

N=14;
Tv=0.5:0.02:3.00;
Lx=13;
Ly=12;
J=1;
JB=1;
alpha=1/4;

load('Data/EdgeStates','Edge','EdgeCC')

[VS,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha);
epsR=mean(ES(Edge))-mean(ER(1:N));

switch str
    case ''
        meanpop(N,epsR,Tv(index),Lx,Ly,J,JB,alpha,[Edge,EdgeCC],VS,VR)
    case 'alt'
        meanpopalt(N,epsR,Tv(index),Lx,Ly,J,JB,alpha,[Edge,EdgeCC],VS,VR)
    otherwise
        disp('error')
        return
end


==> anc/getEdgeStates.m <==
function getEdgeStates

Lx=13;
Ly=12;
J=1;
alpha=1/4;
threshold=0.97;

[VS,~,~,~]=getPsiRS(Lx,Ly,J,alpha);

n=2;
edge=[1:n*Lx,kron(ones(1,Ly-2*n),[1:n,Lx-n+1:Lx])+kron((n:Ly-n-1)*Lx,ones(1,2*n)),Lx*(Ly-n)+(1:n*Lx)];

PopOnEdge=sum(conj(VS(edge,:)).*VS(edge,:))';

res=find(PopOnEdge'>threshold);

gap=find(res(2:end)-res(1:end-1)>10);

if isscalar(gap)
    Edge=res(1:gap);
    EdgeCC=res(gap+1:end);
    save('Data/EdgeStates','Edge','EdgeCC')
else
    disp(res)
end

==> anc/getHam.m <==
function H=getHam(Lx,Ly,J,JB,eR,alpha)

dimS=Lx*Ly;
dim=dimS+2*(Lx-2)+2*(Ly-2);

% Vertical hops in system
xsv=(1:dimS-Lx)';
ysv=(Lx+1:dimS)';
hsv=-J*ones(dimS-Lx,1);

% Horizontal hops in system
xsh=(kron((0:Ly-1)*Lx,ones(1,Lx-1))+kron(ones(1,Ly),1:Lx-1))';
ysh=xsh+1;
hsh=-J*kron(exp(1i*2*pi*alpha*(1:Ly)),ones(1,Lx-1))';

% Hops in reservoirs
xr=dimS+[1:Lx-3,Lx-1:Lx+Ly-5,Lx+Ly-3:2*Lx+Ly-7,2*Lx+Ly-5:2*Lx+2*Ly-9]';
yr=xr+1;
hr=[-J*ones(1,Lx+Ly-6),-J*exp(-1i*2*pi*alpha*(Ly+1))*ones(1,Lx-3),-J*ones(1,Ly-3)]';

% Vertical hops between reservoir and system
xsrv=[dimS+1:dimS+Lx-2,dimS-Lx+(2:Lx-1)]';
ysrv=[2:Lx-1,dimS+(2*Lx+Ly-6:-1:Lx+Ly-3)]';
hsrv=-JB*ones(2*Lx-4,1);

% Horizontal hops between reservoir and system
xsrh=[Lx*(2:Ly-1),dimS+(2*Lx+2*Ly-8:-1:2*Lx+Ly-5)]';
ysrh=[dimS+(Lx-1:Lx+Ly-4),1+Lx*(1:Ly-2)]';
hsrh=kron(-JB*exp(1i*2*pi*alpha*(2:Ly-1)),ones(1,2))';

% Half of potential of reservoir
xp=(dimS+1:dimS+2*Lx+2*Ly-8)';
yp=xp;
hp=eR/2*ones(dim-dimS,1);

% Construct Hamiltonian
H=sparse([xsv;xsh;xr;xsrv;xsrh;xp],[ysv;ysh;yr;ysrv;ysrh;yp],[hsv;hsh;hr;hsrv;hsrh;hp],dim,dim);
H=H+H';

==> anc/getPsiBM.m <==
function PsiBM=getPsiBM(N,epsR,T,Lx,Ly,J,JB,alpha,VR)

H=getHam(Lx,Ly,J,JB,epsR,alpha);
[V,E]=eig(full(H));
E=diag(E);
PsiBM=V*((V(Lx*Ly+1:end,:)'*VR(:,1:N)).*kron(exp(-1i*E*T),ones(1,N)));



==> anc/getPsiRS.m <==
function [VS,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha)

dimR=2*(Lx-2)+2*(Ly-2);
dimS=Lx*Ly;

H=getHam(Lx,Ly,J,0,0,alpha);
HS=H(1:dimS,1:dimS);
HR=H(dimS+1:dimS+dimR,dimS+1:dimS+dimR);

[VR,ER]=eig(full(HR));
ER=diag(ER);

[VS,ES]=eig(full(HS));
ES=diag(ES);

==> anc/meanpop.m <==
function meanpop(N,epsR,T,Lx,Ly,J,JB,alpha,indexv,VS,VR)

dimR=2*(Lx-2)+2*(Ly-2);
dimS=Lx*Ly;

PsiBM=getPsiBM(N,epsR,T,Lx,Ly,J,JB,alpha,VR);
aux=VS'*PsiBM(1:dimS,:);
populationL=sum(aux.*conj(aux),2);

s=PsiBM(1:dimS,:);
r=PsiBM(dimS+1:dimS+dimR,:);

S=s'*s;
R=r'*r;
B=s'*VS(:,indexv);

imax=length(indexv);
P=zeros(1,N+1);
mpop=zeros(imax,N+1);
for n=0:N
    bmax=nchoosek(N,n);
    pos=nchoosek(1:N,n);
    for a=1:bmax
        posai=1:N;
        posai(pos(a,:))=[];
        signa=(-1)^(sum(pos(a,:)));
        for b=a:bmax
            posbi=1:N;
            posbi(pos(b,:))=[];
            signab=(-1)^(sum(pos(b,:)))*signa;
            detRab=det(R(pos(a,:),pos(b,:)));
            Sab=S(posai,posbi);
            invSab=inv(Sab);
            detSab=det(Sab);
            P(n+1)=P(n+1)+(2-(a==b))*real(detSab*detRab)*signab;
            for i=1:imax
                mpop(i,n+1)=mpop(i,n+1)-(2-(a==b))*real(detSab*(1-B(posbi,i)'*invSab*B(posai,i))*detRab)*signab;
            end
        end
    end
end

mpop=1+mpop./kron(P,ones(imax,1));

save(['Data/resmeanpopN' num2str(N) 'T' num2str(round(100*T))],'mpop','P','N','T','populationL')


==> anc/meanpopalt.m <==
function meanpopalt(N,epsR,T,Lx,Ly,J,JB,alpha,indexv,VS,VR)

dimR=2*(Lx-2)+2*(Ly-2);
dimS=Lx*Ly;

PsiBM=getPsiBM(N,epsR,T,Lx,Ly,J,JB,alpha,VR);
aux=VS'*PsiBM(1:dimS,:);
populationL=sum(aux.*conj(aux),2);

s=PsiBM(1:dimS,:);
r=PsiBM(dimS+1:dimS+dimR,:);

S=s'*s;
R=r'*r;
B=s'*VS(:,indexv);

imax=length(indexv);
P=zeros(1,N+1);
mpop=zeros(imax,N+1);
for n=0:N
    bmax=nchoosek(N,n);
    pos=nchoosek(1:N,n);
    for a=1:bmax
        posai=1:N;
        posai(pos(a,:))=[];
        signa=(-1)^(sum(pos(a,:)));
        for b=a:bmax
            posbi=1:N;
            posbi(pos(b,:))=[];
            signab=(-1)^(sum(pos(b,:)))*signa;
            detRab=det(R(pos(a,:),pos(b,:)));
            Sab=S(posai,posbi);
            detSab=det(Sab);
            P(n+1)=P(n+1)+(2-(a==b))*real(detSab*detRab)*signab;
            for i=1:imax
                Sabphi=[Sab,B(posai,i);B(posbi,i)',1];
                mpop(i,n+1)=mpop(i,n+1)-(2-(a==b))*real(det(Sabphi)*detRab)*signab;
            end
        end
    end
end

mpop=1+mpop./kron(P,ones(imax,1));

save(['Data/resmeanpopN' num2str(N) 'T' num2str(round(100*T))],'mpop','P','N','T','populationL')


==> anc/meanpoppos.m <==
clearvars

N=14;
T=pi/2;
Lx=13;
Ly=12;
J=1;
JB=1;
alpha=1/4;

dimS=Lx*Ly;
dim=dimS+2*Lx+2*Ly-8;

load('Data/EdgeStates','Edge','EdgeCC')
[VS,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha);
epsR=mean(ES(Edge))-mean(ER(1:N));

PsiBM=getPsiBM(N,epsR,T,Lx,Ly,J,JB,alpha,VR);
aux=VS'*PsiBM(1:dimS,:);
populationL=sum(aux.*conj(aux),2);
populationLpos=sum(PsiBM.*conj(PsiBM),2);

load('Data/resProbConf','confmax')
measurement=confmax;

eta=zeros(dim,N);
psitilde=PsiBM([1:dimS,measurement],:);
eta([1:dimS,measurement],:)=GramSchmidt(psitilde);

a=zeros(dim,length(measurement));
for k=1:length(measurement)
    a(measurement(k),k)=1;
end
atilde=eta*(eta'*a);
xi=GramSchmidt(atilde);

phitilde=eta*(eta(1:dimS,:)'*VS);
gamma=phitilde-xi*(xi'*phitilde);
populationM=sum(gamma.*conj(gamma));

phitilde=eta*eta(1:dimS,:)';
gamma=phitilde-xi*(xi'*phitilde);
populationMpos=sum(gamma.*conj(gamma));

save(['Data/resmeanpopposN' num2str(N) 'T' num2str(round(100*T))],'N','T','populationL','populationLpos','populationM','populationMpos')


==> anc/myarrow.m <==
function myarrow(x,y,r)

if r~=1 && r~=0
    disp('Error: r must be 0 or 1')
    return
end

col=[0.5,0.5,0.5];
plot([x,x]+(1-r)*0.5+r*[-0.4,0.4],[y,y]+r*0.5+(1-r)*[-0.4,0.4],'-','color',col,'linewidth',1)

xa=[0,0.3,0,-0.3,0];
ya=[0.3,0.2,0.5,0.2,0.3];

if r==0
    patch(x+0.5+xa,y+ya,col,'EdgeColor','none')
    patch(x+0.5+xa,y-ya,col,'EdgeColor','none')
else
    patch(x+ya,y+0.5+xa,col,'EdgeColor','none')
    patch(x-ya,y+0.5+xa,col,'EdgeColor','none')
end



==> anc/mysite.m <==
function mysite(x,y,col,str)

switch str
    case 'sys'
        theta=linspace(0,2*pi,17);
        patch(x+0.5+0.4*cos(theta),y+0.5+0.4*sin(theta),[1,1,1],'EdgeColor',col,'LineWidth',1)
    case 'res'
        theta=linspace(0,2*pi,17);
        fill(x+0.5+0.4*cos(theta),y+0.5+0.4*sin(theta),col,'EdgeColor','none')
    case 'cross'
        theta=linspace(0,2*pi,17);
        patch(x+0.5+0.4*cos(theta),y+0.5+0.4*sin(theta),col,'EdgeColor','none')
        plot([x+0.2,x+0.8],[y+0.2,y+0.8],'w-',[x+0.2,x+0.8],[y+0.8,y+0.2],'w-','LineWidth',1.2)
    case 'edge'
        theta=linspace(0,2*pi,17);
        fill(x+0.5+0.4*cos(theta),y+0.5+0.4*sin(theta),col)
end

==> anc/purity.m <==
function purity(N)

Tv=0.5:0.02:3;
Lx=13;
Ly=12;
J=1;
JB=1;
alpha=1/4;

load('Data/EdgeStates','Edge')
[~,VR,ES,ER]=getPsiRS(Lx,Ly,J,alpha);
epsR=mean(ES(Edge))-mean(ER(1:N));

Tmax=length(Tv);
pur=zeros(Tmax,1);
for t=1:Tmax
    
    PsiBM=getPsiBM(N,epsR,Tv(t),Lx,Ly,J,JB,alpha,VR);

    dimS=Lx*Ly;
    s=PsiBM(1:dimS,:);
    r=PsiBM(dimS+1:end,:);

    S=s'*s;
    R=r'*r;

    for n=0:N
        bmax=nchoosek(N,n);
        pos=nchoosek(1:N,n);
        SS=zeros(bmax,bmax);
        RR=zeros(bmax,bmax);
        for a=1:bmax
            for b=a:bmax
                Sab=S;
                Sab(pos(a,:),:)=[];
                Sab(:,pos(b,:))=[];
                Rab=R(pos(a,:),pos(b,:));
                SS(a,b)=(1-(a==b)/2)*det(Sab);
                RR(a,b)=(1-(a==b)/2)*det(Rab)*(-1)^(sum(pos(a,:))+sum(pos(b,:)));
            end
        end
        SS=SS+SS';
        RR=RR+RR';
        pur(t)=pur(t)+trace(RR'*SS*RR'*SS);
    end
end

save('Data/resPurity','Tv','pur')

